Mixed-platonic 3-manifolds

We introduce a class of cusped hyperbolic $3$-manifolds that we call mixed-platonic, composed of regular ideal hyperbolic polyhedra of more than one type, which includes certain previously-known examples. We establish basic facts about mixed-platonic manifolds which allow us to conclude, among other things, that there is no mixed-platonic hyperbolic knot complement with hidden symmetries.

==> anc/MixedPlatonicSearch.py <==
from sage.all import *
import snappy

vol3 = snappy.Manifold('m004').volume(verified=True)/2
vol8 = snappy.Manifold('m125').volume(verified=True)

APPROX_VOL_THRESHOLD = .00001

def robust_int(x):
     if type(x) == type(vol3):
          return int(x.upper())
     else:
          return int(x)
	  

      
def poss_oct_tet_decomp(M, report_decomp =False, verified=False, not_one_type=False):
     """
     M is a manifold, report_decomp=True gives a boolean followed by two integers
     verified can only be run in sage and does a verified computation, note that the verified computation only says that this is possible
     not_one_type tests if there is just one type of polyhedron present # still to do
     """
     vol3 = snappy.Manifold('m004').volume(verified=verified)/2
     vol8 = snappy.Manifold('m125').volume(verified=verified)
     
     cur_vol = M.volume(verified=verified)
     max_tets = robust_int(cur_vol/vol3)
     for t in range(max_tets+1):
         remaining_vol = cur_vol - t*vol3
         max_octs = robust_int(remaining_vol/vol8)
         for o in range(max_octs+1):
             if verified:
                 if 0 in remaining_vol - o*vol8:
                     if report_decomp:
                        return True, t, o
                     return True
             elif abs(remaining_vol - o*vol8) < APPROX_VOL_THRESHOLD:
                 if report_decomp:
                     return True, t, o
                 return True
		 
     if report_decomp:
         return False, None, None
     return False


"""

print('fig 8, report_decomp = True, verified = True')
print(poss_oct_tet_decomp(snappy.Manifold('m004'), report_decomp = True, verified = True))

print('fig 8, report_decomp = True, verified = False')
print(poss_oct_tet_decomp(snappy.Manifold('m004'), report_decomp = True, verified = False))

print('fig 8, report_decomp = False, verified = True')
print(poss_oct_tet_decomp(snappy.Manifold('m004'), report_decomp = False, verified = False))

print('fig 8, report_decomp = False, verified = False')
print(poss_oct_tet_decomp(snappy.Manifold('m004'), report_decomp = False, verified = False))
"""

mixedPlatonic = []

for C in snappy.OrientableCuspedCensus():
    try_counter = 0
    while(C.solution_type(enum=True) !=1 and try_counter < 100):
        C.randomize()
        try_counter +=1

    test, tets, octs = poss_oct_tet_decomp(C, report_decomp = True, verified = True)
    
    if test:
        print(C.name(), tets, octs)

print(mixedPlatonic)

"""

problem_manifolds = []
for C in snappy.HTLinkExteriors():
    if C.volume() < 1:
         continue;

    try_counter = 0
    while(C.solution_type(enum=True) !=1 and try_counter < 100):
        C.randomize()
        try_counter +=1
    if C.solution_type(enum=True) != 1:
        problem_manifolds.append(C.name())
        continue
    test, tets, octs = poss_oct_tet_decomp(C, report_decomp = True, verified = True)
    if test:
        print(C.name(), tets, octs)
        if tets*octs:
            mixedPlatonic.append([C.name(), tets, octs])
            

for C in snappy.AlternatingKnotExteriors():
    if C.volume() < 1:
         continue;

    try_counter = 0
    while(C.solution_type(enum=True) !=1 and try_counter < 100):
        C.randomize()
        try_counter +=1
    if C.solution_type(enum=True) != 1:
        problem_manifolds.append(C.name())
        continue
    test, tets, octs = poss_oct_tet_decomp(C, report_decomp = True, verified = True)
    if test:
        print(C.name(), tets, octs)
        if tets*octs:
            mixedPlatonic.append([C.name(), tets, octs])

for C in snappy.NonalternatingKnotExteriors():
    if C.volume() < 1:
         continue;

    try_counter = 0
    while(C.solution_type(enum=True) !=1 and try_counter < 100):
        C.randomize()
        try_counter +=1
    if C.solution_type(enum=True) != 1:
        problem_manifolds.append(C.name())
        continue
    test, tets, octs = poss_oct_tet_decomp(C, report_decomp = True, verified = True)
    if test:
        print(C.name(), tets, octs)
        if tets*octs:
            mixedPlatonic.append([C.name(), tets, octs])

            
"""

